Azimuthal structures and turbulent transport in Penning discharge

Azimuthal structures in cylindrical Penning discharge are studied with 2D3V radial-azimuthal PIC/MCC model with the axial magnetic field. The discharge is self-consistently supported by ionization due to the axial injection of electrons. It is shown that the steady-state discharge can be supported in two different regimes with different type of observed azimuthal structures. The transition between the regimes is controlled by the mechanism of the energy input to the discharge. In the first regime (low energy of the injected electrons), with the pronounced $m=1$ spoke activity, the power input is dominated by the energy absorption due to the radial current and self-consistent electric field. In the other regime (higher energy of the injected electrons), with prevalent small scale $m>1$ spiral structures, and the lower values of the anomalous transport, the total energy deposited to the discharge is lower and is mostly due to the direct input of the kinetic energy from the axial electron beam. We show that the large (m=1) spoke and small scale structures occur as a result of Simon-Hoh and lower hybrid instabilities driven by the electric field, density gradient, and collisions. We show that the spoke frequency follows the equilibrium ion rotation frequency.

==> images/Convergence/numDensity.py <==
import h5py
import numpy as np
import math
from scipy import fftpack, stats, signal
import matplotlib
import tkinter as tk
matplotlib.use('TkAgg')
import matplotlib.pyplot as pl
from matplotlib.cbook import get_sample_data
n=3365001#6485001#4498893#1004953#6485001
o=6485001
m=1581#5878
l=608000
p=2742
mXOO=8168
epsi0=8.854e-12
e=1.6e-19
numP_e  = []
numP_i  = []
numM_e  = []
numM_i  = []
t    = []

numP_eF  = []
numP_iF  = []
numM_eF  = []
numM_iF  = []
t4    = []

D_e1  = []
D_i1  = []
time1 = []
D_ep  = []
D_ip  = []
timep = []
time2  = []
D_e3  = []
D_i3  = []
time3 = []
NXOOe = []
NXOOi = []
timeXOOe = []
time = np.zeros((n,))
for i in range(0,n):
    time[i]=i*5e-12
    t.append(time[i])

f = h5py.File("PenningDischargeSq_HistoryFunc.h5","r")
ls = list(f.keys()) 
numM_eF = np.array(f.get('numMacroPtcls0'))
numM_iF = np.array(f.get('numMacroPtcls1'))
numP_eF = np.array(f.get('numPhysPtcls0'))
numP_iF = np.array(f.get('numPhysPtcls1'))
numP_eF =np.array((numP_eF))
numP_iF =np.array((numP_iF))
t = np.array(t)
##############################
time4 = np.zeros((o,))
for i in range(0,o):
    time4[i]=i*5e-12
    t4.append(time4[i])


g = h5py.File("PenningDischargeSq_History.h5","r")
ls = list(g.keys())
numM_e = np.array(g.get('numMacroPtcls0'))
numM_i = np.array(g.get('numMacroPtcls1'))
numP_e = np.array(g.get('numPhysPtcls0'))
numP_i = np.array(g.get('numPhysPtcls1'))
numP_e =np.array((numP_e))
numP_i =np.array((numP_i))
t4 = np.array(t4)
########################################
data1 = open("Ni_ioniz.txt")
data2 = open("Ne_ioniz.txt")
for i in range(m):
    temp1 = data1.readline().split()
    temp2 = data2.readline().split()
    time1.append(float(temp1[0]))
    D_i1.append(float(temp1[1]))
    D_e1.append(float(temp2[1]))

    
time1=np.array(time1)
time2=np.array(time2)

D_e1=np.array(D_e1)
D_i1=np.array(D_i1)
#######################################
data1 = open("Ne_150g_85ppc_nocoll.txt")
data2 = open("Ni_150g_85ppc_nocoll.txt")
for i in range(p):
    temp1 = data1.readline().split()
    temp2 = data2.readline().split()
    timep.append(float(temp1[0]))
    D_ip.append(float(temp1[1]))
    D_ep.append(float(temp2[1]))

timep = np.array(timep)


D_ep = np.array(D_ep)
D_ip = np.array(D_ip)
###################################################

data3 = open("Only_ionization_particle_number.dat")
for i in range(l):
    temp3 = data3.readline().split()
    time3.append(float(temp3[0]))
    D_e3.append(float(temp3[1]))
    D_i3.append(float(temp3[2]))   
time3=np.array(time3)
D_e3=np.array(D_e3)
D_i3=np.array(D_i3)

###################################################
dataXOOi = open("ndt_laste.dat")
dataXOOe = open("ndt_lastion.dat")
for i in range(mXOO):
    tempXOOe = dataXOOe.readline().split()
    tempXOOi = dataXOOi.readline().split()
    timeXOOe.append(float(tempXOOe[2]))
    NXOOe.append(float(tempXOOe[3]))
    NXOOi.append(float(tempXOOi[3]))
timeXOOe=np.array(timeXOOe)

NXOOe=np.array(NXOOe)
NXOOi=np.array(NXOOi)
###################################################
fig=pl.figure()
#pl.plot(t*1e6, numP_eF,'y-', linewidth=1,markersize=3,label="$N_e$-VSim-Function")
#pl.plot(t*1e6, numP_iF,'y--', linewidth=1,markersize=3,label="$N_i$-VSim-Function")

pl.plot(t4*1e6, numP_e,'r-', linewidth=1,markersize=3,label="$N_e$-VSim")
pl.plot(t4*1e6, numP_i,'r--', linewidth=1,markersize=3,label="$N_i$-VSim")

pl.plot(time1,D_e1,'g-', linewidth=1, label=r"$N_e$-EDIPIC-2D")
pl.plot(time1,D_i1,'g--', linewidth=1, label=r"$N_i$-EDIPIC-2D")

pl.plot(timep,D_ep,'-',color='darkorange', linewidth=1, label=r"$N_e$-EDIPIC-2D-$H_{PPC}$")
pl.plot(timep,D_ip,'--',color='darkorange', linewidth=1, label=r"$N_i$-EDIPIC-2D-$H_{PPC}$")

pl.plot(time3*1e6,D_e3,'b-', linewidth=1, label=r"$N_e$-PEC2PIC")
pl.plot(time3*1e6,D_i3,'b--', linewidth=1, label=r"$N_i$-PEC2PIC")

pl.plot(timeXOOe*1e6,NXOOe,'m-', linewidth=1, label=r"$N_e$-XOOPIC")
pl.plot(timeXOOe*1e6,NXOOi,'m--', linewidth=1, label=r"$N_i$-XOOPIC")

#pl.xlim(-0.5,12)
pl.xlim(-0.5,30)
pl.xlabel('t, [$\mu s$]', fontsize=23)
pl.ylabel(r"N, [$m^{-1}$]", fontsize=23)
pl.grid()
pl.legend(ncol=2,fontsize=10,loc='lower center')
pl.tick_params(axis='both', which='major', labelsize=14)
pl.gca().ticklabel_format(useMathText=True)
pl.tight_layout()
#pl.text(10.5,3.6e12,"(a)",fontsize=23)
pl.text(6,3.6e12,"(a)",fontsize=23)
fig.savefig("NumIoniOnlyFun.png")
#fig.savefig("NumIoniOnly-FUN_higerppc.png")
pl.show()



















